DARM: Control-Flow Melding for SIMT Thread Divergence Reduction -- Extended Version

GPGPUs use the Single-Instruction-Multiple-Thread (SIMT) execution model where a group of threads-wavefront or warp-execute instructions in lockstep. When threads in a group encounter a branching instruction, not all threads in the group take the same path, a phenomenon known as control-flow divergence. The control-flow divergence causes performance degradation because both paths of the branch must be executed one after the other. Prior research has primarily addressed this issue through architectural modifications. We observe that certain GPGPU kernels with control-flow divergence have similar control-flow structures with similar instructions on both sides of a branch. This structure can be exploited to reduce control-flow divergence by melding the two sides of the branch allowing threads to reconverge early, reducing divergence. In this work, we present DARM, a compiler analysis and transformation framework that can meld divergent control-flow structures with similar instruction sequences. We show that DARM can reduce the performance degradation from control-flow divergence.

==> plots/cplot.py <==
import sys, os
import matplotlib.pyplot as plt
import numpy as np
import scipy.stats as stats
import pandas as pd

def plot_bench(filename, blocksizes, width, offsets, figname, error, nsynth, nreal, btexts):
        df = pd.read_csv(filename)

        benchmarks = list(df['Benchmark'][:])

        baseline = [1] * nsynth + [0] + [1] * nreal + [0]
        n = nsynth + nreal + 2

        index = np.arange(n)

        bars = []
        for block, offset in zip(blocksizes, offsets):
                if block is None:
                        plt.bar(index + offset, baseline, width, label='Baseline')
                else:
                        mmedians = list(df['Median-' + str(block)][:])
                        b = plt.bar(index + offset, mmedians, width)
                        bars.append(b)
                        
                        if error:
                                mmeans   = list(df['Mean-' + str(block)][:])
                                merrors  = list(df['Error-' + str(block)][:])
                                plt.errorbar(index + offset, mmeans, yerr=merrors, fmt='none', ecolor='black')
        # max performance
        mperf = list(df['Max-Perf'][:])
        xaxis = index+2.5*width
        xaxis[9] -= width
        plt.bar(xaxis, mperf, width, label='Max Performance')
        
        # adding text
        realb = np.arange(nsynth+1, n-1)
        for rb, text in zip(realb, btexts):
                i = 0
                while i < len(text):
                        rect = bars[i][rb]
                        height = rect.get_height()
                        plt.text(rect.get_x() + rect.get_width()/2.0, height+.02, 
                                 text[i], ha='center', va='bottom', rotation=90, fontsize='x-small')
                        i += 1

        # geomean
        gmsyn = stats.gmean(mperf[:nsynth])
        gm    = stats.gmean(mperf[nsynth+1:-1])
        # update
        gms = [0] * n
        gms[nsynth] = gmsyn
        gms[-1]     = gm
        
        plt.bar(index, gms, 2*width, label='Geo Mean')
        plt.axhline(y=1, color='black', linestyle='--', linewidth=.5)
        plt.axvline(x=nsynth+0.375, color='red', linestyle='dashdot')

        plt.ylim(0, 1.8)
        plt.xlim(-0.75, n-0.5)
        
        plt.ylabel('Normalized Performance', fontsize='small')
        plt.xticks(index, benchmarks, fontsize='small')
        plt.yticks(fontsize='small')
        plt.legend(loc='best', fontsize='x-small')
        
        plt.tight_layout()
        
        fig = plt.gcf()
        fig.set_size_inches((8.5, 3.5), forward=False)
        fig.savefig(figname, format='pdf', bbox_inches='tight', pad_inches=0)
        
        plt.show()
        plt.clf()

if __name__ == "__main__":
        
        opt = 'combined'
        blocksizes = [None, 1, 2, 3, 4]
        width = 0.15
        offsets = [-2.5*width, -1.5*width, -0.5*width, 0.5*width, 1.5*width]
        texts = [ ["16", "32", "64", "128"], 
                  ["32", "64", "128", "256"], 
                  ["4x4", "8x8", "16x16"],
                  ["32", "64", "128", "256"], 
                  ["32", "64", "128", "256"] ] 
        plot_bench(opt+".csv", blocksizes, width, offsets, opt+".pdf", error=False, nsynth=6, nreal=5, btexts=texts)

==> plots/lplot.py <==
import sys, os
import matplotlib.pyplot as plt
import numpy as np
import scipy.stats as stats
import pandas as pd
from matplotlib.patches import Patch
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
def plot_bench(filename, width, gap, group, height, bbasenmperf=[], error=False, show=False):
    df = pd.read_csv(filename+'.csv')

    colors = [[148/255.0,  53/255.0,  65/255.0],
              [ 80/255.0, 132/255.0, 167/255.0],
              [ 81/255.0, 196/255.0, 112/255.0],
              [241/255.0, 113/255.0,  84/255.0],
              [ 93/255.0,  70/255.0, 161/255.0],
              [113/255.0, 148/255.0,  65/255.0],
              [ 50/255.0, 150/255.0, 250/255.0],
              [220/255.0,  20/255.0, 190/255.0]]

    benchmarks = list(df['Benchmark'][:])
    n = len(benchmarks)
    
    index = np.arange(0, 3*(n + 1), 3) 
    dm_medians = list(df['DM-Median'][:])
    dm_means   = list(df['DM-Mean'][:])
    dm_errors  = list(df['DM-Error'][:])
    
    bf_medians = list(df['BF-Median'][:])
    bf_means   = list(df['BF-Mean'][:])
    bf_errors  = list(df['BF-Error'][:])

    dm_best_baseperf = [] 
    bf_best_baseperf = [] 
    
    i = 0
    if bbasenmperf == []:
        for l, c in zip(group, colors):
            alpha = 0.6
            for j in range(i, i+l):
                plt.bar(index[j]-width/2.0-gap, dm_medians[j], width, color=tuple(c+[alpha]), fill=True, ecolor='black', alpha=.99, hatch="////")
                plt.bar(index[j]+width/2.0+gap, bf_medians[j], width, color=tuple(c+[alpha]), fill=True)
                alpha += 0.1
            i += l
    else:
        for l, b, c in zip(group, bbasenmperf, colors):
            alpha = 0.6
            for j in range(i, i+l):
                plt.bar(index[j]-width/2.0-gap, dm_medians[j], width, color=tuple(c+[alpha]), fill=True, ecolor='black', alpha=.99, hatch="////")
                plt.bar(index[j]+width/2.0+gap, bf_medians[j], width, color=tuple(c+[alpha]), fill=True)

                if j is i+b: # best baseline
                    plt.text(index[j]-width/2.0-gap, dm_medians[j], '+', ha='center', va='bottom', fontsize='small')
                    dm_best_baseperf.append(dm_medians[j])
                    bf_best_baseperf.append(bf_medians[j])
                alpha += 0.1
            i += l
    
    if error:
        plt.errorbar(index[:-1]-width/2.0-gap, dm_means, yerr=dm_errors, fmt='none', ecolor='black')
        plt.errorbar(index[:-1]+width/2.0+gap, bf_means, yerr=bf_errors, fmt='none', ecolor='black')
    
    dm_gm = stats.gmean(dm_medians)
    bf_gm = stats.gmean(bf_medians)
    plt.bar(3*n-width/2.0-gap, dm_gm, width, color='red', fill=True, ecolor='black', alpha=.99, hatch="////")
    plt.bar(3*n+width/2.0+gap, bf_gm, width, color='red', fill=True)
    plt.text(3*n-width/2.0-gap, dm_gm, '%.2f' % dm_gm, ha='center', va='bottom', fontsize='x-small')

    if bbasenmperf != []:
        dm_gmb = stats.gmean(dm_best_baseperf)
        bf_gmb = stats.gmean(bf_best_baseperf)
        plt.bar(3*(n+1)-width/2.0-gap, dm_gmb, width, fill=True, color='green', ecolor='black', alpha=.99, hatch="////")
        plt.bar(3*(n+1)+width/2.0+gap, bf_gmb, width, fill=True, color='green') 
        plt.text(3*(n+1)-width/2.0-gap, dm_gmb, '%.2f' % dm_gmb, ha='center', va='bottom', fontsize='x-small')
    
    plt.ylim(0, max(dm_medians)+0.10)
    plt.xlim(-2*width, 3*(n+2)-width/2.0)
    plt.axhline(y=1, color='black', linestyle='dashed', linewidth=1)
    plt.ylabel("Speedup", fontsize='small')
    
    if bbasenmperf == []:
        plt.xticks(index, benchmarks + ['GM'] , fontsize='xx-small', rotation=40)
    else:
        plt.xticks(np.arange(0, 3*(n+2), 3), benchmarks + ['GM', 'GM-Best'] , fontsize='xx-small', rotation=40)
    plt.yticks(fontsize='small')

    legend_elems = [Patch(fill=False, alpha=.99, hatch="////", label="DARM"), 
                    Patch(fill=False, label="BF")]
    plt.legend(handles=legend_elems, loc='upper center', ncol=2, fontsize='x-small')
    
    plt.tight_layout()
    plt.gcf().set_size_inches((7.5, height))
    plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    
    if show:
        plt.show()
    plt.clf()

if __name__ == "__main__":
    plot_bench('lmicro', 1.3, 0.05, [4, 4, 4, 4, 4, 4, 4, 4], 2.0)
    plot_bench('lreal', 1.3, 0.05, [4, 4, 4, 4, 4, 2, 3], 2.5, [1, 0, 0, 1, 3, 1, 2])


==> plots/oplot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd 
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42

def plot_alu(filename, nsynth, nreal, width, w, h, synth=False):
    df = pd.read_csv(filename+'.csv')
    if synth:
        benchmarks = list(df['Benchmark'][:])
        n = nsynth + nreal
    else:
        benchmarks = list(df['Benchmark'][nsynth:])
        n = nreal

    index = np.arange(n)
    if synth:
        plt.bar(index + -1 * width, list(df['O3'][:]), width, label='O3', color=(148/255.0,  53/255.0,  65/255.0)) 
        plt.bar(index +  0 * width, list(df['DARM'][:]), width, label='DARM', color=(80/255.0, 132/255.0, 167/255.0), alpha=.99, hatch="////") 
        plt.bar(index +  1 * width, list(df['BF'][:]), width, label='BF', color=(81/255.0, 196/255.0, 112/255.0)) 
    else:
        plt.bar(index + -1 * width, list(df['O3'][nsynth:]), width, label='O3', color=(148/255.0,  53/255.0,  65/255.0)) 
        plt.bar(index +  0 * width, list(df['DARM'][nsynth:]), width, label='DARM', color=(80/255.0, 132/255.0, 167/255.0), alpha=.99, hatch="////") 
        plt.bar(index +  1 * width, list(df['BF'][nsynth:]), width, label='BF', color=(81/255.0, 196/255.0, 112/255.0)) 
    
    if synth:
        plt.axvline(x=nsynth-0.5, color='black', linestyle='dashdot') 
    
    plt.ylim(0, 105)
    plt.xlim(-0.75, n-0.25)
    
    plt.ylabel('ALU Utilization (%)', fontsize='small')
    plt.xticks(index, benchmarks, fontsize='small', rotation=0)
    plt.yticks([0, 20, 40, 60, 80, 100], fontsize='x-small')
    plt.legend(loc='upper left', ncol=3, fontsize='small') 
        
    plt.tight_layout()
    plt.gcf().set_size_inches(w,h)
    plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    plt.clf()

def plot_mem(filename, nsynth, nreal, width, w, h, synth=False):
    df = pd.read_csv(filename+'.csv')
    if synth:
        benchmarks = list(df['Benchmark'][:])
        n = nsynth + nreal
    else:
        benchmarks = list(df['Benchmark'][nsynth:])
        n = nreal

    index = np.arange(0, 2*n, 2)
    
    gap = 0.05
    if synth:
        plt.bar(index + -1.5 * width - gap, list(df['VMEM-RD+RW-DARM'][:]), width, label='Vector Mem RD+RW (DARM)', color='tab:blue', alpha=.99, hatch='////') 
        plt.bar(index + -0.5 * width - gap, list(df['VMEM-RD+RW-BF'][:]),   width, label='Vector Mem RD+RW (BF)',   color='tab:orange') 
        plt.bar(index +  0.5 * width + gap, list(df['LDS-INSTS-DARM'][:]),  width, label='Shared Mem (DARM)',       color='tab:green', alpha=.99, hatch='////')
        plt.bar(index +  1.5 * width + gap, list(df['LDS-INSTS-BF'][:]),    width, label='Shared Mem (BF)',         color='tab:red')
    else:
        plt.bar(index + -1.5 * width - gap, list(df['VMEM-RD+RW-DARM'][nsynth:]), width, label='Vector Mem RD+RW (DARM)', color='tab:blue', alpha=.99, hatch='////') 
        plt.bar(index + -0.5 * width - gap, list(df['VMEM-RD+RW-BF'][nsynth:]),   width, label='Vector Mem RD+RW (BF)',   color='tab:orange') 
        plt.bar(index +  0.5 * width + gap, list(df['LDS-INSTS-DARM'][nsynth:]),  width, label='Shared Mem (DARM)',       color='tab:green', alpha=.99, hatch='////')
        plt.bar(index +  1.5 * width + gap, list(df['LDS-INSTS-BF'][nsynth:]),    width, label='Shared Mem (BF)',         color='tab:red')
    
    if nsynth:
        plt.axvline(x=2*nsynth-1, color='black', linestyle='dashdot') 
    plt.axhline(y=1, color='black', linestyle='--')
    
    plt.ylim(0, 1.6)
    plt.xlim(-1, 2*n-1)
    
    plt.ylabel('Normalized Counters', fontsize='small')
    plt.xticks(index, benchmarks, fontsize='small', rotation=0)
    plt.yticks([0.0, 0.5, 1.0, 1.5], fontsize='x-small')
    plt.legend(loc='upper right', ncol=1, fontsize='x-small') 
    
    plt.tight_layout()
    plt.gcf().set_size_inches(w, h)
    plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    plt.clf()

if __name__ == "__main__":
    plot_alu('alu', 8, 7, 0.25, 5.0, 2.5)
    plot_mem('mem', 8, 7, 0.35, 5.0, 2.5)


==> plots/plots.py <==
import sys, os
import matplotlib.pyplot as plt
import numpy as np
import scipy.stats as stats
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
def plot_bench(filename, blocksizes, width, offsets, title, figname, error, real):
        df = pd.read_csv(filename)

        mbenchmarks = list(df['Benchmark'][:])

        nmbenchmarks = df.shape[0]
        mbaseline = [1] * (nmbenchmarks-1) + [0]

        index = np.arange(nmbenchmarks)

        for block, offset in zip(blocksizes, offsets):
                if block is None:
                        plt.bar(index + offset, mbaseline, width, label='Baseline')
                else:
                        mmedians = list(df['Median-' + str(block)][:])
                        plt.bar(index + offset, mmedians, width, label='Block Size '+str(block))
                        
                        if error:
                                mmeans   = list(df['Mean-' + str(block)][:])
                                merrors  = list(df['Error-' + str(block)][:])
                                plt.errorbar(index + offset, mmeans, yerr=merrors, fmt='none', ecolor='black')
        # max performance
        mperf = list(df['Max-Perf'][:])
        xaxis = index+2.5*width
        if real:
                xaxis[2] -= width
        plt.bar(xaxis, mperf, width, label='Max Performance')
        
        # geomean
        gm = stats.gmean(mperf[:-1])
        gms = [0] * nmbenchmarks
        gms[-1] = gm
        plt.bar(index, gms, 2*width)
        plt.axhline(y=1, color='black', linestyle='--')

        if not real:
                plt.ylim(0, 1.8)
        else:
                plt.ylim(0, 1.6)
        
        plt.ylabel('Normalized Performance', fontsize=15)
        plt.xlabel('Benchmarks', fontsize=15)
        plt.xticks(index, mbenchmarks, fontsize=15)
        plt.yticks(fontsize=15)
        plt.legend(loc='upper right', fontsize=10)
        
        plt.tight_layout()
        plt.gcf().set_size_inches((4, 3.5))
        plt.gcf().savefig(figname+'.pdf', format='pdf', dpi=500, bbox_inches='tight', pad_inches=0)
        
        plt.show()
        plt.clf()

def plot_profit(filename, thresholds, width, offsets, show=False):
        df = pd.read_csv(filename+'.csv')

        mbenchmarks = list(df['Benchmark'][:])
        nmbenchmarks = df.shape[0]
        index = np.arange(nmbenchmarks)

        for thresh, offset in zip(thresholds, offsets):
                key = 'Threshold['+str(thresh)+']'
                mmedians = list(df[key][:])
                plt.bar(index + offset, mmedians, width, label=str(thresh))
        
        plt.axhline(y=1, color='black', linestyle='--')

        plt.ylim(0, 1.6)
        plt.xlim(-0.75, nmbenchmarks-0.5)

        plt.ylabel('Speedup', fontsize='small')
        plt.xticks(index, mbenchmarks, fontsize='small')
        plt.yticks([0.0, 0.5, 1.0, 1.5], fontsize='x-small')
        plt.legend(loc='upper center', ncol=len(thresholds), fontsize='x-small')
        
        plt.tight_layout()
        plt.gcf().set_size_inches((5.0, 2.5))
        plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    
        if show:
            plt.show()
        plt.clf()

if __name__ == "__main__":
        if len(sys.argv) != 2:
                print("usage: python3 plots.py <option>")
                exit(-1)
        
        opt = sys.argv[1]
        if opt == "micro":
                blocksizes = [None, 32, 64, 128, 256]
                width = 0.15
                offsets = [-2.5*width, -1.5*width, -0.5*width, 0.5*width, 1.5*width]
                title = "Synthetic Benchmark Performance"
                plot_bench(opt+".csv", blocksizes, width, offsets, title, opt+".pdf", False, False)
        
        elif opt == "real":
                blocksizes = [None, 1, 2, 3, 4]
                width = 0.15
                offsets = [-2.5*width, -1.5*width, -0.5*width, 0.5*width, 1.5*width]
                title = "Real World Benchmark Performance"
                plot_bench(opt+".csv", blocksizes, width, offsets, title, opt+".pdf", False, True)

        elif opt == "profitability":
                thresholds = [0.1, 0.2, 0.3, 0.4, 0.5]
                width = 0.15
                offsets = [-2.5*width, -1.5*width, -0.5*width, 0.5*width, 1.5*width]
                plot_profit(opt, thresholds, width, offsets)
        
        else:
                print("invalid option")
                print("usage: python3 plots.py <option>")
                exit(-1)



